TrappeD: DRAM Trojan Designs for Information Leakage and Fault Injection Attacks

In this paper, we investigate the advanced circuit features such as wordline- (WL) underdrive (prevents retention failure) and overdrive (assists write) employed in the peripherals of Dynamic RAM (DRAM) memories from a security perspective. In an ideal environment, these features ensure fast and reliable read and write operations. However, an adversary can re-purpose them by inserting Trojans to deliver malicious payloads such as fault injections, Denial-of-Service (DoS), and information leakage attacks when activated by the adversary. Simulation results indicate that wordline voltage can be increased to cause retention failure and thereby launch a DoS attack in DRAM memory. Furthermore, two wordlines or bitlines can be shorted to leak information or inject faults by exploiting the DRAM's refresh operation. We demonstrate an information leakage system exploit by implementing TrappeD on RocketChip SoC.

==> main.c <==
#include <stdio.h>
#include <string.h>
int main(int argc, char **argv)
{
    int *trigger, *adversary, *victim;

    trigger = (int *)0x80022328;
    adversary = (int *)0x800222E8;
    victim = (int *)0x800222A8;

    *adversary = 0;
    *victim = 8675309;
    printf("\n==Before trojan activation==");
    printf("\nAdversary initially reads:\t %d", *adversary);
    printf("\nVictim initially writes:\t %d", *victim);
    
    // Activate the trigger
    *trigger = 0;
	for (int i=0; i < 919; i++) {
		*trigger = *trigger + 1;
    }
    printf("\n\nTrojan is triggered!\n");

    // Victim reads secret data
    printf("\n==After trojan activation==");
    printf("\nVictim reads:\t\t\t %d", *victim);

    // Adversary reads from his address,
    // can readout victim's data
    *adversary = 0;
    printf("\nAdversary reads:\t\t %d", *adversary);

    // Deactivate trigger
    for (int i=920; i < 1000; i++){
		*trigger = *trigger + 1;
	}
    printf("\n\n==Trojan deactivated==");
	return 0;
}

